Demographic Parity: Mitigating Biases in Real-World Data

Computer-based decision systems are widely used to automate decisions in many aspects of everyday life, which include sensitive areas like hiring, loaning and even criminal sentencing. A decision pipeline heavily relies on large volumes of historical real-world data for training its models. However, historical training data often contains gender, racial or other biases which are propagated to the trained models influencing computer-based decisions. In this work, we propose a robust methodology that guarantees the removal of unwanted biases while maximally preserving classification utility. Our approach can always achieve this in a model-independent way by deriving from real-world data the asymptotic dataset that uniquely encodes demographic parity and realism. As a proof-of-principle, we deduce from public census records such an asymptotic dataset from which synthetic samples can be generated to train well-established classifiers. Benchmarking the generalization capability of these classifiers trained on our synthetic data, we confirm the absence of any explicit or implicit bias in the computer-aided decision.

==> IPF-example.py <==

import numpy as np
import pandas as pd
import scipy

import typing

# globally define attributes, e.g.
X = ['age', 'degree', 'occupation']  
S = ['sex', 'race'] 
Y = ['salary']

# spell-out the domain of response variable Y   # TODO: in principle, that can be inferred from the given dataset
Y_values = pd.DataFrame()

# the phenomelogy conditions
conditions_on_attributes = {'Parity': Y+S, 'Utility': Y+X, 'Realism': X+S}
# conditions_on_attributes.update({'Utility '+ attribute: Y + [attribute] for attribute in X})  # pairwise Y-X_i utility constraints 
print("the (hard) conditions on attributes which must be satisfied by the I-projection are:", conditions_on_attributes)



def process_data(data: pd.DataFrame, observed: bool = True, ref_data: pd.DataFrame = None, lamda: float = 10**-9, info: bool = True) -> typing.Tuple[pd.DataFrame, int]:
    """
    Given a dataframe holding raw data we summarize the statistics of profiles based on attributes Y, S, X by the empirical distribution and regularize in a seperate column via pseudo-count method
    """
    N = len(data)
    if info:
        print("processing data...\n- sample size =", N)
        print("- we observe", len(data[X+S].drop_duplicates()), "predictor configurations")
    
    if ref_data is None:
        # for the response - predictors associations we need to account for all possibilities to correct later for the bias 
        ref_data = data[X+S].merge(Y_values,  how='cross', left_on=None, right_on=None, left_index=False, right_index=False)  
    else:
        try:
            ref_data = ref_data[Y+X+S+['empirical']]
        except KeyError:
            ref_data = ref_data.reset_index()
            ref_data = ref_data[Y+X+S+['empirical']]    # kill any other columns present in ref data 

    ref_data['empirical'] = 0.          # make sure not to accidentaly count reference configurations, regularization is performed below
    data['empirical'] = 1.
    
    data = pd.concat([data, ref_data])
    data = data.groupby(Y+X+S, observed=observed, dropna=False).sum()  # we operate only on observed entries, i.e. disregard sampling/structural zeros on the side of predictor configurations
    assert not data.isnull().values.any(), "combining data with reference data failed"
    
    data['empirical reg'] = data['empirical'] + lamda
    
    data['empirical'] /= N
    data['empirical reg'] /= data['empirical reg'].sum()
   
    if info:
        print("- no. realizations =", len(data))
        print(data)
    #
    return data, N


def get_marginal(data: pd.DataFrame, atttributes: typing.List[str], distro: str = 'empirical', label: str = None) -> pd.Series:
    """
    Given the dataframe compute the marginal distribution of attributes from the specified joint distribution (distro).
    In the resulting series indexed by the probabilities, all entries corresponding to probabilities participating in a marginal sum receive the value of that marginal.
    """
    assert distro in data, "In the provided dataframe there should be a column named count or empirical that specifies the frequency and relative frequency respectively of data points with a given profile"
    
    if label is None:
        return data.groupby(atttributes, observed=True)[distro].transform('sum')
    else:                                                                           # this is to speed-up repeated computation of marginals over the iterations below
        if label not in data:
            groupped_data = data.groupby(atttributes, observed=True)
            data[label] = groupped_data.ngroup()
        else:
            groupped_data = data.groupby(label, observed=True)
        
        return groupped_data[distro].transform('sum')


def get_marginals(data: pd.DataFrame, distro: str) -> typing.Dict:
    return {condition: get_marginal(data, attribute, distro) for condition, attribute in conditions_on_attributes.items()}



def DataDriven_IPF(data: pd.DataFrame, conditions: typing.List[str], initial_distro: str = 'empirical reg', empirical_distro: str = 'empirical', atol=10**-10, max_it: int = 1000, info: bool = True) -> dict:
    """
    The IPF algorithm is explained in the paper and accompanying appendix.
    This implementation operates on the DataFrame *in-place*
    
    """
    assert empirical_distro in data, "column specifying relative frequencies of profiles is missing from provided dataframe"
    assert np.isclose(data[empirical_distro].sum(), 1, atol=atol), "empirical frequencies must sum to one, but sum_s f(s) = " + str(data[empirical_distro].sum())
    
    monitor = {'convergence of probabilities': [], 'marginal error': [], 'converged': False}         # to monitor the convergence of IPF 
    
    # compute empirical marginals
    desired_marginals = {condition: get_marginal(data, conditions_on_attributes[condition], empirical_distro) for condition in conditions  if condition != 'Parity'}
    desired_marginals['Parity'] = get_marginal(data, Y, empirical_distro) * get_marginal(data, S, empirical_distro)
        
    if 'Parity' not in conditions:
        conditions.append('Parity')
    
    empirical_zeros = {condition: marginal == 0 for condition, marginal in desired_marginals.items()}

    if info:
        print("- does marginal constraint have sampling zeros?")
        for condition, mask in empirical_zeros.items():
            print("   -- ", condition + ':', np.any(mask))
        
    distro_label = 'I-projection ' 
    for condition in conditions:
        distro_label += condition[0]
        
    print("- running IPF to compute", distro_label)

    # choose where to initiate the IPF
    if initial_distro == 'uniform':
        dimS = len(data)
        data[distro_label] = np.ones(dimS) / dimS      
    else:
        data[distro_label] = data[initial_distro].astype(float)            
    # data['I-projection'] = desired_marginals['utility'] * desired_marginals['realism'] / get_marginal(data, X)  # start from tree?
    
    # handle sampling zeros seperately 
    for mask in empirical_zeros.values():
        data.loc[mask, distro_label] = 0.

    for it in range(max_it):
        p_old = data[distro_label].copy(deep=True) 

        for condition in conditions:
            attributes = conditions_on_attributes[condition]
            #
            running_marginal = get_marginal(data, attributes, distro=distro_label, label=condition)      # update running frequency estimate
            #
            mask = ~empirical_zeros[condition]
            
            data.loc[mask, distro_label] *= desired_marginals[condition][mask] / running_marginal[mask]   # update running probability estimate

        running_marginals = {condition: get_marginal(data, conditions_on_attributes[condition], distro=distro_label, label=condition) for condition in conditions}
        marginals_error = {condition: np.amax(np.abs(running_marginals[condition] - desired_marginals[condition])) for condition in conditions}
        monitor['marginal error'].append(np.amax(list(marginals_error.values())))

        monitor['convergence of probabilities'].append(np.amax(np.abs(p_old - data[distro_label])))
        
        if np.allclose(monitor['marginal error'][-1], 0., atol=atol):
            if info: 
                print("IPF has converged within desired accuracy after", it+1, "iterations with error in marginals:", marginals_error)
            monitor['converged'] = True
            #
            return monitor
    
        
    print("IPF failed to converge after", it+1, " iterations with error in marginals:", marginals_error)
    return monitor


def get_fair_label(data: pd.DataFrame):
    label = [s for s in data.columns if "I-projection" in s]
    assert len(label) == 1,  'cannot uniquely located the fair I-projection in the provided dataframe'
    
    return label[0]


def predict(fair_data: pd.DataFrame, test_data: pd.DataFrame):
    fair_label = get_fair_label(fair_data)
    
    fair_data['conditional'] = fair_data[fair_label] / fair_data.groupby(X+S)[fair_label].transform('sum')
    print('prediction' + fair_label.replace('I-projection', ''))
    fair_data['prediction' + fair_label.replace('I-projection', '')] = fair_data['conditional'] * test_data.groupby(X+S)['empirical'].transform('sum')

